Mass distribution in the core of MACS J1206: robust modeling from an exceptionally large sample of central multiple images

We present a new strong lensing analysis of the galaxy cluster MACS J1206.2-0847 (MACS 1206), at z=0.44, using deep spectroscopy from CLASH-VLT and VLT/MUSE archival data in combination with imaging from the Cluster Lensing and Supernova survey with Hubble. MUSE observations enable the spectroscopic identification of 23 new multiply imaged sources, extending the previous compilations by a factor of approximately five. In total, we use the positional measurements of 82 spectroscopic multiple images belonging to 27 families at z=1.0-6.1 to reconstruct the projected total mass distribution of MACS 1206. Remarkably, 11 multiple images are found within 50 kpc of the brightest cluster galaxy, making this an unprecedented set of constraints for the innermost projected mass distribution of a galaxy cluster. We thus find that, although dynamically relaxed, the smooth matter component (dark matter plus hot gas) of MACS 1206 shows a significant asymmetry, which closely follows the asymmetric distribution of the stellar component (galaxy members and intracluster light). We determine the value of the innermost logarithmic slope of the projected total mass density profile and find it to be close to the canonical Navarro-Frenk-White value. We demonstrate that this quantity is very robust against different parametrizations of the diffuse mass component; however, this is not the case when only one central image is used in the mass reconstruction. We also show that the mass density profile from our new strong lensing model is in very good agreement with dynamical and X-ray measurements at larger radii, where they overlap.

==> compile_tex.sh <==
bibtex main
pdflatex -interaction=nonstopmode main

bibtex main
pdflatex -interaction=nonstopmode main

bibtex main
pdflatex -interaction=nonstopmode main

ls -lhrt main.pdf
mv main.pdf Caminha2017.pdf

